The Breakthrough Listen Search for Intelligent Life: Wide-bandwidth Digital Instrumentation for the CSIRO Parkes 64-m Telescope

Breakthrough Listen is a ten-year initiative to search for signatures of technologies created by extraterrestrial civilizations at radio and optical wavelengths. Here, we detail the digital data recording system deployed for Breakthrough Listen observations at the 64-m aperture CSIRO Parkes Telescope in New South Wales, Australia. The recording system currently implements two recording modes: a dual-polarization, 1.125 GHz bandwidth mode for single beam observations, and a 26-input, 308-MHz bandwidth mode for the 21-cm multibeam receiver. The system is also designed to support a 3 GHz single-beam mode for the forthcoming Parkes ultra-wideband feed. In this paper, we present details of the system architecture, provide an overview of hardware and software, and present initial performance results.

==> notebooks/FRB180301.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## FRB180301"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import lmfit\n",
    "import cPickle as pkl\n",
    "\n",
    "import astropy.time\n",
    "import astropy.coordinates\n",
    "import astropy.units\n",
    "\n",
    "import dedispersion\n",
    "import filterbankio\n",
    "import frbutils\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "sns.set()\n",
    "sns.set_context(\"notebook\", rc={\"lines.linewidth\": 1.0})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "### Parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# FRB180301.fil from \n",
    "\n",
    "frbStr = 'FRB180301'\n",
    "frbFil = '/home/griffin/data/FRB/FRB180301/FRB180301.fil' # Filterbank file of FRB event (watermark)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "### Dynamic Spectrum"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "### dynamic spectrum parameters\n",
    "timeFactor = 1\n",
    "freqFactor = 1\n",
    "dm = 521.\n",
    "\n",
    "start_time = 2.82 # seconds\n",
    "time_window = 0.051 # seconds\n",
    "\n",
    "applyGauss = True\n",
    "fGauss = 2. # bins\n",
    "tGauss = 0.1 # bins\n",
    "\n",
    "rfi = []\n",
    "#rfi = [[205,235], [940,1023]] # frequency channels to flag as rfi, pairs are the edges of bands"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "decwaterfall, decddwaterfall, tInt, freqs = frbutils.dynamicSpectrum(frbFil, start_time, time_window,\n",
    "                                                timeFactor=timeFactor, freqFactor=freqFactor,\n",
    "                                                dm=dm,\n",
    "                                                applyGauss=applyGauss, fGauss=fGauss, tGauss=tGauss,\n",
    "                                                rfi=rfi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "#### TIme Series"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "ddTimeSeries = np.mean(decddwaterfall, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(704,)\n",
      "(174, 704)\n",
      "(174, 704)\n"
     ]
    }
   ],
   "source": [
    "#plt.plot(np.mean(decddwaterfall, axis=0))\n",
    "print np.mean(decddwaterfall, axis=0).shape\n",
    "\n",
    "print decddwaterfall.shape\n",
    "\n",
    "normdecddwaterfall = decddwaterfall - np.mean(decddwaterfall, axis=0)\n",
    "print normdecddwaterfall.shape"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**Frequency Response**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(89, 477)\n"
     ]
    }
   ],
   "source": [
    "peakIdx = np.unravel_index(np.argmax(normdecddwaterfall), normdecddwaterfall.shape)\n",
    "print peakIdx\n",
    "tWidth = 4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "#### Stokes I Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAFcCAYAAADBO2nrAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQCAQCHop/w8tzjh3EMoz3QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f6f952ad890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "cmap = 'viridis'\n",
    "sns.set_style('white', rc={'axes.linewidth': 0.5})\n",
    "sns.set_style(\"ticks\")\n",
    "\n",
    "fig = plt.figure(figsize=(5.5,5)) # (width, height)\n",
    "\n",
    "ax1 = plt.subplot2grid((3, 4), (0, 0), colspan=3, rowspan=2)\n",
    "\n",
    "imRaw = plt.imshow(np.flipud(normdecddwaterfall.T), extent=(0, tInt*decddwaterfall.shape[0],\\\n",
    "                        freqs[0], freqs[-1]), aspect='auto', cmap=plt.get_cmap(cmap), interpolation='nearest')\n",
    "# crop out RFI flagged high freqs\n",
    "#imRaw = plt.imshow(np.flipud(decddwaterfall[:,:850].T), extent=(0, tInt*decddwaterfall.shape[0],\\\n",
    "#                        freqs[0], freqs[850]), aspect='auto', cmap=plt.get_cmap(cmap), interpolation='nearest')\n",
    "for rfiPair in rfi:\n",
    "    plt.axhspan(freqs[rfiPair[0]/freqFactor], freqs[rfiPair[1]/freqFactor], alpha=0.4, color='y')\n",
    "\n",
    "#plt.scatter(tInt*peakIdx[0], freqs[peakIdx[1]])\n",
    "plt.axvline(x=tInt*(peakIdx[0]-tWidth), c='w', lw=1, ls='--', alpha=0.3)\n",
    "plt.axvline(x=tInt*(peakIdx[0]+tWidth), c='w', lw=1, ls='--', alpha=0.3)\n",
    "plt.ylabel('MHz')\n",
    "\n",
    "ax1.get_xaxis().set_visible(False)\n",
    "\n",
    "ax2 = plt.subplot2grid((3, 4), (2, 0), colspan=3)\n",
    "lineColor = 'k'\n",
    "plt.plot(1000.*tInt*np.arange(decddwaterfall.shape[0]), ddTimeSeries- ddTimeSeries.mean(), lineColor, alpha=0.8)\n",
    "plt.xlim(0, 1000.*tInt*ddTimeSeries.shape[0])\n",
    "#plt.axvline(x=1000*tInt*(peakIdx[0]-tWidth), c='r', lw=1, ls='--', alpha=0.4)\n",
    "#plt.axvline(x=1000*tInt*(peakIdx[0]+tWidth), c='r', lw=1, ls='--', alpha=0.4)\n",
    "plt.title('DM=%0.f'%dm)\n",
    "plt.xlabel('ms')\n",
    "#ax2.get_yaxis().set_visible(False)\n",
    "\n",
    "ax3 = plt.subplot2grid((3, 4), (0, 3), colspan=1, rowspan=2)\n",
    "\n",
    "plt.plot(np.mean(normdecddwaterfall[peakIdx[0]-tWidth:peakIdx[0]+tWidth], axis=0), freqs, 'k', alpha=0.8)\n",
    "plt.ylim(freqs[0], freqs[-1])\n",
    "\n",
    "ax3.get_yaxis().set_visible(False)\n",
    "#ax3.get_xaxis().set_visible(False)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('../figures/%s_dynamic.pdf'%(frbStr))\n",
    "plt.savefig('../figures/%s_dynamic.png'%(frbStr))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

